The DUNE Far Detector Interim Design Report, Volume 3: Dual-Phase Module

The DUNE IDR describes the proposed physics program and technical designs of the DUNE far detector modules in preparation for the full TDR to be published in 2019. It is intended as an intermediate milestone on the path to a full TDR, justifying the technical choices that flow down from the high-level physics goals through requirements at all levels of the Project. These design choices will enable the DUNE experiment to make the ground-breaking discoveries that will help to answer fundamental physics questions. Volume 3 describes the dual-phase module's subsystems, the technical coordination required for its design, construction, installation, and integration, and its organizational structure.

==> chapters-x.sh <==
#!/bin/bash

# This script is used by the Waf build as directed in the wscript file.
# Do not modify unless you know what you are doing.

usage () {
    echo "chapters.sh chapter-template.tex chapter-file.tex output-chapter-file.tex voltitle chtitle"
    exit 1
}

tmpl=$1 ; shift
tex=$1 ; shift
out=$1 ; shift
voltit="$1" ; shift
chtit="$1" ; shift
volnum="$1"; shift

volume=$(basename $(dirname $tex))
chapter=$(basename $tex .tex)

cat $tmpl | sed -e "s/@volume@/$volume/g" \
                -e "s/@chapter@/$chapter/g" \
                -e "s/@voltitle@/$voltit/g" \
                -e "s/@chtitle@/$chtit/g" \
                -e "s/@volnumber@/$volnum/g" \
                > "${out}"


